How to choose master integrals

The standard procedure when evaluating integrals of a given family of Feynman integrals, corresponding to some Feynman graph, is to construct an algorithm which provides the possibility to write any particular integral as a linear combination of so-called master integrals. To do this, public (AIR, FIRE, REDUZE, LiteRed, KIRA) and private codes based on solving integration by parts relations are used. However, the choice of the master integrals provided by these codes is not always optimal. We present an algorithm to improve a given basis of the master integrals, as well as its computer implementation; see also a competitive variant [1].

==> mis-G3m.m <==
{{3, {0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}}, 
 {3, {0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0}}, 
 {3, {0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0}}, 
 {3, {0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0}}, 
 {3, {0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0}}, 
 {3, {0, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0, 0}}, 
 {3, {0, 0, 1, 0, 0, 2, 1, 1, 0, 0, 0, 0}}, 
 {3, {0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}}, 
 {3, {0, 0, 1, 0, 1, 1, 2, 0, 0, 0, 0, 0}}, 
 {3, {0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}}, 
 {3, {0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}}, 
 {3, {0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}}, 
 {3, {1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0}}, 
 {3, {0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}}, 
 {3, {0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0}}, 
 {3, {0, 0, 1, 0, 1, 0, 2, 1, 1, 0, 0, 0}}, 
 {3, {0, 0, 1, 0, 2, 0, 1, 1, 1, 0, 0, 0}}, 
 {3, {0, 0, 2, 0, 1, 0, 1, 1, 1, 0, 0, 0}}, 
 {3, {0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0}}, 
 {3, {0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}}, 
 {3, {0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}}, 
 {3, {0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}}, 
 {3, {0, 1, 0, 0, 1, 0, 1, 1, 2, 0, 0, 0}}, 
 {3, {0, 1, 0, 0, 1, 0, 1, 2, 1, 0, 0, 0}}, 
 {3, {0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0}}, 
 {3, {0, 1, 0, 0, 1, 1, 2, 0, 1, 0, 0, 0}}, 
 {3, {0, 2, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0}}, 
 {3, {0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0}}, 
 {3, {0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0}}, 
 {3, {0, 1, 0, 1, 1, 0, 0, 1, 2, 0, 0, 0}}, 
 {3, {0, 1, 0, 1, 1, 0, 0, 2, 1, 0, 0, 0}}, 
 {3, {0, 1, 0, 1, 2, 0, 0, 1, 1, 0, 0, 0}}, 
 {3, {0, 1, 0, 1, 2, 0, 0, 1, 2, 0, 0, 0}}, 
 {3, {0, 1, 0, 2, 1, 0, 0, 1, 1, 0, 0, 0}}, 
 {3, {0, 2, 0, 1, 2, 0, 0, 1, 1, 0, 0, 0}}, 
 {3, {0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0}}, 
 {3, {0, 2, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0}}, 
 {3, {0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0}}, 
 {3, {0, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0, 0}}, 
 {3, {0, 1, 1, 0, 0, 2, 1, 1, 0, 0, 0, 0}}, 
 {3, {0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}}, 
 {3, {0, 1, 1, 0, 1, 1, 2, 0, 0, 0, 0, 0}}, 
 {3, {0, 1, 1, 0, 1, 2, 1, 0, 0, 0, 0, 0}}, 
 {3, {0, 1, 1, 0, 1, 2, 2, 0, 0, 0, 0, 0}}, 
 {3, {0, 1, 1, 0, 2, 1, 1, 0, 0, 0, 0, 0}}, 
 {3, {0, 1, 2, 0, 1, 1, 1, 0, 0, 0, 0, 0}}, 
 {3, {0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0}}, 
 {3, {0, 1, 1, 1, 1, 0, 0, 2, 0, 0, 0, 0}}, 
 {3, {0, 2, 1, 1, 2, 0, 0, 1, 0, 0, 0, 0}}, 
 {3, {0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}}, 
 {3, {0, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0}}, 
 {3, {1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}}, 
 {3, {0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}}, 
 {3, {0, 0, 1, 0, 1, 1, 1, 1, 2, 0, 0, 0}}, 
 {3, {0, 0, 1, 0, 1, 1, 2, 1, 1, 0, 0, 0}}, 
 {3, {0, 0, 1, 0, 2, 1, 1, 1, 1, 0, 0, 0}}, 
 {3, {0, 0, 2, 0, 1, 1, 1, 1, 1, 0, 0, 0}}, 
 {3, {0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}}, 
 {3, {0, 0, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0}}, 
 {3, {0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}}, 
 {3, {0, 0, 1, 1, 1, 0, 1, 1, 2, 0, 0, 0}}, 
 {3, {0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0}}, 
 {3, {0, 1, 0, 0, 2, 1, 1, 1, 1, 0, 0, 0}}, 
 {3, {0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}}, 
 {3, {0, 1, 0, 2, 0, 1, 1, 1, 1, 0, 0, 0}}, 
 {3, {0, 2, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}}, 
 {3, {0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}}, 
 {3, {0, 1, 0, 1, 1, 0, 1, 2, 1, 0, 0, 0}}, 
 {3, {0, 1, 0, 1, 1, 0, 2, 1, 1, 0, 0, 0}}, 
 {3, {0, 1, 0, 1, 2, 0, 1, 1, 1, 0, 0, 0}}, 
 {3, {0, 1, 0, 2, 1, 0, 1, 1, 1, 0, 0, 0}}, 
 {3, {0, 2, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0}}, 
 {3, {0, 2, 0, 1, 2, 0, 1, 1, 1, 0, 0, 0}}, 
 {3, {0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}}, 
 {3, {0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}}, 
 {3, {0, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0, 0}}, 
 {3, {0, 1, 1, 0, 1, 1, 2, 1, 0, 0, 0, 0}}, 
 {3, {0, 1, 1, 0, 1, 2, 1, 1, 0, 0, 0, 0}}, 
 {3, {0, 1, 1, 0, 1, 2, 2, 1, 0, 0, 0, 0}}, 
 {3, {0, 1, 1, 0, 2, 1, 1, 1, 0, 0, 0, 0}}, 
 {3, {0, 1, 2, 0, 1, 1, 1, 1, 0, 0, 0, 0}}, 
 {3, {0, 1, 2, 0, 2, 1, 1, 1, 0, 0, 0, 0}}, 
 {3, {0, 2, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}}, 
 {3, {0, 2, 1, 0, 1, 1, 2, 1, 0, 0, 0, 0}}, 
 {3, {0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}}, 
 {3, {0, 1, 1, 1, 0, 1, 1, 2, 0, 0, 0, 0}}, 
 {3, {0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}}, 
 {3, {0, 1, 1, 2, 1, 0, 0, 1, 1, 0, 0, 0}}, 
 {3, {0, 2, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0}}, 
 {3, {1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}}, 
 {3, {2, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}}, 
 {3, {1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0}}, 
 {3, {1, 0, 0, 1, 1, 1, 0, 1, 2, 0, 0, 0}}, 
 {3, {1, 0, 0, 1, 2, 1, 0, 1, 1, 0, 0, 0}}, 
 {3, {2, 0, 0, 2, 1, 1, 0, 1, 1, 0, 0, 0}}, 
 {3, {1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0}}, 
 {3, {1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}}, 
 {3, {1, 0, 1, 1, 0, 2, 0, 1, 1, 0, 0, 0}}, 
 {3, {1, 0, 1, 2, 0, 1, 0, 1, 1, 0, 0, 0}}, 
 {3, {1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0}}, 
 {3, {1, 1, 0, 0, 1, 1, 1, 0, 2, 0, 0, 0}}, 
 {3, {1, 1, 0, 0, 1, 2, 1, 0, 1, 0, 0, 0}}, 
 {3, {2, 2, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0}}, 
 {3, {1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0}}, 
 {3, {1, 1, 0, 1, 1, 1, 0, 0, 2, 0, 0, 0}}, 
 {3, {1, 1, 0, 1, 1, 2, 0, 0, 1, 0, 0, 0}}, 
 {3, {1, 1, 0, 1, 2, 1, 0, 0, 1, 0, 0, 0}}, 
 {3, {1, 1, 0, 2, 1, 1, 0, 0, 1, 0, 0, 0}}, 
 {3, {1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}}, 
 {3, {1, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0}}, 
 {3, {0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}}, 
 {3, {0, 0, 1, 1, 1, 1, 1, 1, 2, 0, 0, 0}}, 
 {3, {0, 0, 1, 1, 1, 1, 1, 2, 2, 0, 0, 0}}, 
 {3, {0, 0, 1, 2, 1, 1, 1, 1, 1, 0, 0, 0}}, 
 {3, {0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}}, 
 {3, {0, 1, 0, 1, 1, 1, 1, 1, 2, 0, 0, 0}}, 
 {3, {0, 1, 0, 1, 1, 1, 1, 2, 1, 0, 0, 0}}, 
 {3, {0, 1, 0, 1, 1, 2, 1, 1, 1, 0, 0, 0}}, 
 {3, {0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}}, 
 {3, {0, 1, 1, 0, 1, 1, 2, 1, 1, 0, 0, 0}}, 
 {3, {0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}}, 
 {3, {0, 2, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}}, 
 {3, {0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0}}, 
 {3, {0, 1, 1, 1, 1, 0, 1, 1, 2, 0, 0, 0}}, 
 {3, {0, 1, 1, 1, 1, 0, 1, 2, 1, 0, 0, 0}}, 
 {3, {0, 1, 1, 1, 2, 0, 1, 1, 1, 0, 0, 0}}, 
 {3, {0, 1, 1, 2, 1, 0, 1, 1, 1, 0, 0, 0}}, 
 {3, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}}, 
 {3, {0, 1, 1, 1, 1, 1, 1, 2, 0, 0, 0, 0}}, 
 {3, {0, 1, 1, 1, 1, 2, 1, 1, 0, 0, 0, 0}}, 
 {3, {0, 1, 1, 2, 1, 1, 1, 1, 0, 0, 0, 0}}, 
 {3, {1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}}, 
 {3, {1, 0, 1, 0, 1, 1, 1, 1, 2, 0, 0, 0}}, 
 {3, {1, 0, 1, 0, 1, 1, 2, 1, 1, 0, 0, 0}}, 
 {3, {1, 0, 1, 0, 2, 1, 1, 1, 1, 0, 0, 0}}, 
 {3, {1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}}, 
 {3, {1, 0, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0}}, 
 {3, {1, 0, 1, 1, 0, 1, 1, 2, 1, 0, 0, 0}}, 
 {3, {1, 0, 1, 1, 0, 2, 1, 1, 1, 0, 0, 0}}, 
 {3, {2, 0, 1, 1, 0, 1, 2, 1, 1, 0, 0, 0}}, 
 {3, {1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0}}, 
 {3, {1, 0, 1, 1, 1, 1, 0, 1, 2, 0, 0, 0}}, 
 {3, {1, 0, 1, 1, 2, 1, 0, 1, 1, 0, 0, 0}}, 
 {3, {1, 0, 1, 2, 1, 1, 0, 1, 1, 0, 0, 0}}, 
 {3, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}}, 
 {3, {0, 1, 1, 1, 1, 1, 1, 2, 1, 0, 0, 0}}, 
 {3, {0, 1, 2, 1, 1, 1, 1, 1, 1, 0, 0, 0}}, 
 {3, {0, 2, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}}, 
 {3, {1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}}, 
 {3, {1, 0, 1, 1, 1, 1, 1, 1, 2, 0, 0, 0}}, 
 {3, {1, 0, 1, 1, 2, 1, 1, 1, 1, 0, 0, 0}}, 
 {3, {1, 0, 2, 1, 1, 1, 1, 1, 1, 0, 0, 0}}, 
 {3, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}}, 
 {3, {1, 1, 0, 1, 1, 1, 1, 1, 2, 0, 0, 0}}, 
 {3, {1, 1, 0, 1, 1, 1, 1, 2, 1, 0, 0, 0}}, 
 {3, {1, 1, 0, 1, 1, 1, 1, 2, 2, 0, 0, 0}}, 
 {3, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}}, 
 {3, {1, 1, 1, 1, 1, 1, 1, 1, 2, 0, 0, 0}}, 
 {3, {1, 1, 1, 1, 1, 2, 1, 1, 1, 0, 0, 0}}}

